Integrated Offline and Online Optimization-Based Control in a Base-Parallel Architecture

We propose an integrated control architecture to address the gap that currently exists for efficient real-time implementation of MPC-based control approaches for highly nonlinear systems with fast dynamics and a large number of control constraints. The proposed architecture contains two types of controllers: base controllers that are tuned or optimized offline, and parallel controllers that solve an optimization-based control problem online. The control inputs computed by the base controllers provide starting points for the optimization problem of the parallel controllers, which operate in parallel within a limited time budget that does not exceed the control sampling time. The resulting control system is very flexible and its architecture can easily be modified or changed online, e.g., by adding or eliminating controllers, for online improvement of the performance of the controlled system. In a case study, the proposed control architecture is implemented for highway traffic, which is characterized by nonlinear, fast dynamics with multiple control constraints, to minimize the overall travel time of the vehicles, while increasing their total traveled distance within the fixed simulation time window. The results of the simulation show the excellent real-time (i.e., within the given time budget) performance of the proposed control architecture, with the least realized value of the overall cost function. Moreover, among the online control approaches considered for the case study, the average cost per vehicle for the base-parallel control approach is the closest to the online MPC-based controllers, which have excellent performance but may involve computation times that exceed the given time budget.

==> Matlab/ACTM_model.m <==
function [ N , Q , O , E ] = ACTM_model ( r , P , N0 , Q0 , measured_MOdem , measured_ORdem )

    % A piece of highway with 6 cells:
    % cells 1, 3, 6: without on-ramp and off-ramp
    % cells 2, 4, 5: with on-ramp and off-ramp   

    % model parameters
    PH = P(1);        % prediction horizon of MPC 
    alpha = P(2:7);
    bar_s = P(8);
    bar_o = P(9); 
    beta = P(10 : 15); 
    eta_m = P(16 : 21);    % [-] normalized free-flow speed of vehicles on the highway
    eta_i = P(22);    % [-] normalized congestion wave speed on the highway 
    xi =  P(23); 
    bar_n = P(24); 
       
    
    % configuration of the highway's CTM
    onramp = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

    %% disturbance prediction model 
    % check random_noise_for_predicted_disturbances.m
    
    load_ACTM_1 = matfile('Main_noise.mat');
    load_ACTM_2 = matfile('Ramp_noise.mat');
    
    mainstream_random_noise = load_ACTM_1 . mainstream_noise;       
    onramps_random_noise = load_ACTM_2 . onramps_noise; 
    
    % Note: in order to make my life easy, I just produce the random parts 
    % that is added to or subtracted from the measured disturbances in a separate file in advance 
    
    % we add up to 10% noise to the model's estimation with respect to real measurements) 
    mainstream_origin_dem = measured_MOdem + mainstream_random_noise * measured_MOdem; 
%uncomment:                                      (-1) ^ (round(rand)) ... % decide randomly whether the noise is added or deduced  
%uncomment:                                       * 0.1 * rand * measured_MOdem;   % add a noise of 10% or less to each measured value
                                  
    onramp_dem = measured_ORdem + onramps_random_noise * measured_ORdem;
%uncomment:                                      (-1) ^ (round(rand)) ... % decide randomly whether the noise is added or deduced  
%uncomment:                                       * 0.1 * rand * measured_ORdem;   % add a noise of 10% or less to each measured value
                                  
    % initialization of ACTM's state variables (measurements from the system) 
    n = N0;
    q = Q0; 


    %%
    % time step counter: k
    % simulation run-time = 100
    for k = 1 : PH

        j = 1;  % column counter for vector r

        %% cell 1
        i_cell = 1;


        if onramp(i_cell) == 1
            r_ctrl( k , i_cell) = r( k , j);
            j = j + 1;
        else
            r_ctrl( k , i_cell) = 0;
        end

        if onramp(i_cell + 1) == 1
            r_ctrl( k , i_cell + 1 ) = r(k , j);
            j = j + 1;
        else
            r_ctrl( k , i_cell + 1 ) = 0;
        end       


        e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
        e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

        o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                          (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                           min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

        s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

        n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + e(i_cell) - o(i_cell) -s(i_cell); 

        if onramp(i_cell) == 1
            q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
        else
            q(i_cell) = 0;
        end


        %% cell 2
        i_cell = 2;

        if onramp(i_cell + 1) == 1
            r_ctrl( k , i_cell + 1 ) = r(k , j);
            j = j + 1;
        else
            r_ctrl( k , i_cell + 1 ) = 0;
        end

        e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

        o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                          (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                           min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

        s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

        n(i_cell) = n(i_cell) + o(i_cell - 1) + e(i_cell) - o(i_cell) -s(i_cell); 

        if onramp(i_cell) == 1
            q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
        else
            q(i_cell) = 0;
        end

        %% cell 3
        i_cell = 3;

        if onramp(i_cell + 1) == 1
            r_ctrl( k , i_cell + 1 ) = r( k , j );
            j = j + 1;
        else
            r_ctrl( k , i_cell + 1 ) = 0;
        end

        e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

        o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                          (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                           min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

        s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

        n(i_cell) = n(i_cell) + o(i_cell - 1) + e(i_cell) - o(i_cell) -s(i_cell); 

        if onramp(i_cell) == 1
            q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
        else
            q(i_cell) = 0;
        end

        %% cell 4
        i_cell = 4;

        if onramp(i_cell + 1) == 1
            r_ctrl( k , i_cell + 1 ) = r( k , j);
            j = j + 1;
        else
            r_ctrl( k , i_cell + 1 ) = 0;
        end

        e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

        o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                          (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                           min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

        s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

        n(i_cell) = n(i_cell) + o(i_cell - 1) + e(i_cell) - o(i_cell) -s(i_cell); 

        if onramp(i_cell) == 1
            q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
        else
            q(i_cell) = 0;
        end

        %% cell 5
        i_cell = 5;

        if onramp(i_cell + 1) == 1
            r_ctrl( k , i_cell + 1 ) = r( k , j);
            j = j + 1;
        else
            r_ctrl( k , i_cell + 1 ) = 0;
        end

        e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

        o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                          (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                           min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

        s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

        n(i_cell) = n(i_cell) + o(i_cell - 1) + e(i_cell) - o(i_cell) -s(i_cell); 

        if onramp(i_cell) == 1
            q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
        else
            q(i_cell) = 0;
        end

        %% cell 6
        i_cell = 6; 

        o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), bar_o );

        s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

        n(i_cell) = n(i_cell) + o(i_cell - 1) + e(i_cell) - o(i_cell) -s(i_cell); 

        if onramp(i_cell) == 1
            q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
        else
            q(i_cell) = 0;
        end

        %% state vectors per time step

        N(k , :) = n;
        Q(k , :) = q; 
        O(k , :) = o;
        E(k , :) = e;
    
    end


end

==> Matlab/MPC.m <==
function [ r_MPC , fval , exitflag , output ] = MPC ( r0 , P , N0 , Q0 , measured_MOdem , measured_ORdem )

% nonlinear optimization problem
% fmincon --> finds minimum of constrained nonlinear multivariable function

options = optimset('Algorithm' , 'sqp' , 'Display' , 'Iter' , 'TolFun', 1e-3 , 'TolX' , 1e-7); 

[ r_MPC , fval , exitflag , output ] = fmincon ( @(r) objective_function( r , P , N0 , Q0 , measured_MOdem , measured_ORdem ) , ...
                                             r0 , [] , [] , [] , [] , [] , [] , ...
                                             @(r) constraints ( r ), options) ; 

end

==> Matlab/MPC_LH.m <==
function [ r_MPC , J_MPC , exitflag , output, J_SH ] = MPC_LH ( r0 , P , N0 , Q0 , measured_MOdem , measured_ORdem , PHe)

    MPC_search
    function MPC_search
        
        options = optimset('Algorithm' , 'sqp' , 'Display' , 'Iter' , 'TolFun', 5e-3 , 'TolX' , 1e-7);
        [ r_MPC , J_MPC , exitflag , output ] = ...
                                             fmincon ( @(r) objective_function_LH(r) , ...
                                             r0 , [] , [] , [] , [] , [] , [] , ...
                                             @(r) constraints ( r ), options) ; 
    end

    function J = objective_function_LH(r)
        
        [ N , Q , O , E ] = ACTM_model ( r , P , N0 , Q0 , measured_MOdem , measured_ORdem );
        TT = sum(sum(N)) + sum(sum(Q)); 
        TD = sum(sum(O)) + sum(sum(E));

        gamma = 0.8;    % gamma > 0
        J = TT - gamma * TD;
        
        nest_J_SH    
        function nest_J_SH 
            TT_SH = sum(sum(N(1 : PHe , :))) + sum(sum(Q(1 : PHe , :))); 
            TD_SH = sum(sum(O(1 : PHe , :))) + sum(sum(E(1 : PHe , :)));
            J_SH = TT_SH - gamma * TD_SH;
        end
    end


end

==> Matlab/PMPC.m <==
function [ t_MPC , fval , exitflag , output ] = PMPC ( t0 , r_prev, P , N0 , Q0 , measured_MOdem , measured_ORdem)

% nonlinear optimization problem
% fmincon --> finds minimum of constrained nonlinear multivariable function

options = optimset('Algorithm' , 'sqp' , 'Display' , 'Iter' , 'TolFun' , 5e-3 , 'TolX' , 1e-7); 

[ t_MPC , fval , exitflag , output ] = fmincon ( @(t) P_objective_function( t , r_prev , P , N0 , Q0 , measured_MOdem , measured_ORdem ) , ...
                                             t0 , [] , [] , [] , [] , [] , [] , ...
                                             @(t) P_constraints ( t ), options) ; 

end

==> Matlab/PMPC_LH.m <==
function [ t_MPC , J_MPC , exitflag , output, J_SH ] = PMPC_LH ( t0 , r_prev, P , N0 , Q0 , measured_MOdem , measured_ORdem , PHe)

    PMPC_search
    function PMPC_search
        
        options = optimset('Algorithm' , 'sqp' , 'Display','Iter' , 'TolFun', 5e-3 , 'TolX' , 1e-7); 

        [ t_MPC , J_MPC , exitflag , output ] = fmincon ( @(t) P_objective_function_LH(t) , ...
                                             t0 , [] , [] , [] , [] , [] , [] , ...
                                             @(t) P_constraints ( t ), options) ; 
    end

    function J = P_objective_function_LH(t)
        
        l_cell = 560;
        critical_density = 0.0335;
        PH = P(1);
        P_model = P;
        P_model(1) = 1;
        N(1 , :) = N0;
        Q(1 , :) = Q0;
        
        for kappa = 1 : PH
            r = r_prev + t(kappa , :)* diag([...   
                                             critical_density - N(kappa , 2) / l_cell ... 
                                             critical_density - N(kappa , 4) / l_cell ...
                                             critical_density - N(kappa , 5) / l_cell ...
                                             ]); 
            r (r < 0) = 0;                                        
    
            [ N(kappa + 1 , :) , Q(kappa + 1 , :) , O(kappa + 1 , :) , E(kappa + 1 , :) ] = ...
                            ACTM_model ( r , P_model , N(kappa , :) , Q(kappa , :) , measured_MOdem , measured_ORdem );
                    
            r_prev = r;                
        end
        
        TT = sum(sum(N)) + sum(sum(Q)); 
        TD = sum(sum(O)) + sum(sum(E));

        gamma = 0.8;    % gamma > 0
        J = TT - gamma * TD;       
        
        nest_PJ_SH    
        function nest_PJ_SH 
            TT_SH = sum(sum(N(1 : PHe , :))) + sum(sum(Q(1 : PHe , :))); 
            TD_SH = sum(sum(O(1 : PHe , :))) + sum(sum(E(1 : PHe , :)));
            J_SH = TT_SH - gamma * TD_SH;
        end
    end

end

==> Matlab/P_constraints.m <==
function [ neq , eq ] = P_constraints( t )
    
    t_min = 0;

    neq(2) = -t(1) + t_min;

    neq(4) = -t(2) + t_min;

    neq(6) = -t(3) + t_min;
    
    eq = [];

end

==> Matlab/P_objective_function.m <==
function J = P_objective_function ( t , r_prev , P , N0 , Q0 , measured_MOdem , measured_ORdem )

% linear combination of total travel time (TTT) and total travel distance
% (TTD) of all vehicles

l_cell = 560;
critical_density = 0.0335;
PH = P(1);
P_model = P;
P_model(1) = 1;
N(1 , :) = N0;
Q(1 , :) = Q0;

for kappa = 1 : PH
    r = r_prev + t(kappa , :)* diag([...   
                                        critical_density - N(kappa , 2) / l_cell ... 
                                        critical_density - N(kappa , 4) / l_cell ...
                                        critical_density - N(kappa , 5) / l_cell ...
                                    ]); 
    r (r < 0) = 0;                                        
    
    [ N(kappa + 1 , :) , Q(kappa + 1 , :) , O(kappa + 1 , :) , E(kappa + 1 , :) ] = ...
                        ACTM_model ( r , P_model , N(kappa , :) , Q(kappa , :) , measured_MOdem , measured_ORdem );
                    
    r_prev = r;                
end

TT = sum(sum(N(2 : PH + 1 , :))) + sum(sum(Q(2 : PH + 1 , :))); 
TD = sum(sum(O(2 : PH + 1 , :))) + sum(sum(E(2 : PH + 1 , :)));

gamma = 0.8; % gamma > 0
J = TT - gamma * TD;

end

==> Matlab/alinea.m <==
function r = alinea( r , cell_density )

T = 20;            % [s] simulation sampling time
t_alinea = 0.016 * T;  % tuning parameter of ALINEA using SI units for the variables 
critical_density = 0.0335;
r = min(T , max(0 , r + t_alinea * (critical_density - cell_density)));

end

==> Matlab/comparison_ALINEA.m <==
clear
clc

%% simulation parameters
T = 20;           % [s] simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation
critical_density = 0.0335;

% ACTM parameters of the system
n_cell = 6;
l_cell = 560;  % [m] cell's length 
l_veh = 7;      % [m] average length of vehicles
alpha = [0 0.6 0 0.8 0.7 0];
bar_s = 6;
bar_o = 8; 
beta = [0 0.35 0 0.62 0.43 0];      % if a cell does not have an off-ramp we put beta = 0;
bar_n = l_cell / l_veh; 

eta_m = [0 0.8 0 0.65 0.8 0];   % [-] normalized free-flow speed of vehicles on the highway
eta_i = 0.3;   % [-] normalized congestion wave speed on the highway 
xi = .4; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% check create_regular_demand_profiles.m

% load the .mat files
load_1 = matfile('d_mainstream.mat');
load_2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = load_1 . mainstream;
onramp_dem = load_2 . onramps; 

%% initialization (measurements from the system available at the beginning of the simulation, i.e., at simulation time step k = 1) 
% check initialize_real-life_system.m

% load the .mat files
load_3 = matfile('n_init.mat');
load_4 = matfile('q_init.mat');
load_5 = matfile('o_init.mat');
load_6 = matfile('e_init.mat');
load_7 = matfile('ctrl_init.mat');

n = load_3 . n0;  % corresponds to k = 1 
q = load_4 . q0;  % corresponds to k = 1
o = load_5 . o0;  % corresponds to k = 1
e = load_6 . e0;  % corresponds to k = 1
r_ctrl_init = load_7 . r_ctrl0;   % corresponds to k = 0

%% Start the simulations for the controlled system using ALINEA

% time step counter: k
% simulation run time = sim_steps * T


 for k = 1 : 180%sim_steps
    
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
    %% ALINEA 
    r_ctrl_init_nz = r_ctrl_init; % corresponds to k = 0 and is used at k = 1
    r_ctrl_init_nz( onramp_conf == 0 ) = [];
    if k > 1
        r_ctrl_nz = r_ctrl(k - 1 , :);      % corresponds to k - 1 and is used at k = 2, 3, .....
        r_ctrl_nz( onramp_conf == 0 ) = [];
    end    
    n_nz = n;   % corresponds to k and is used at k = 1, 2, ...
    n_nz( onramp_conf == 0 ) = [];
    
    if k == 1
        for g = 1 : sum(onramp_conf)
            ctrl_alinea(g) = alinea(r_ctrl_init_nz(g) , n_nz(g)/l_cell); % corresponds to k
        end
    else
        for g = 1 : sum(onramp_conf)
            ctrl_alinea(g) = alinea(r_ctrl_nz(g) , n_nz(g)/l_cell); 
        end
    end 
    
%     ctrl_alinea( ctrl_alinea < 0 ) = 0; 
%     ctrl_alinea( ctrl_alinea > 0.2 * T ) = 0.2 * T; 
% already hard coded in the function alinea.m
    positions = find(onramp_conf == max(onramp_conf(:)));
    C_alinea = onramp_conf;
    C_alinea(positions) = ctrl_alinea;
  
  %% Implementation to the highway for control purpose
    
    %% cell 1
    i_cell = 1;

    if onramp_conf(i_cell) == 1
        r_ctrl( k , i_cell) = C_alinea (i_cell);
    else
        r_ctrl( k , i_cell) = 0;
    end

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_alinea (i_cell + 1); % in Alinea the ramp meter is allowed to be equal to the difference of the cell's capacity and the mainstream entering demand (n of the previous cell)
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

    n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
     


    %% cell 2
    i_cell = 2;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_alinea (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 3
    i_cell = 3;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_alinea (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 

    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
    
    %% cell 4
    i_cell = 4;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_alinea (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 5
    i_cell = 5;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_alinea (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 6
    i_cell = 6; 


    o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), bar_o );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% state vectors per time step

    N(k , :) = n;
    Q(k , :) = q;
    O(k , :) = o;
    E(k , :) = e;

 end
 
 %% Estimation of the realized value of J at the end of the control time window
   gamma = 0.8;   %gamma should be positive
   TT_total_alinea = sum(sum(N)) + sum(sum(Q)); 
   TD_total_alinea = sum(sum(O)) + sum(sum(E));
   J_total_alinea = T* (TT_total_alinea - gamma * TD_total_alinea) / 3600;
   alinea_n_total= sum(sum(N));   
   alinea_vehicle_delay = J_total_alinea * 3600 / sum(sum(N)); 

    
    

==> Matlab/comparison_ANN.m <==
clear
clc

%% simulation parameters
T = 20;           % [s] simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation
critical_density = 0.0335;

% ACTM parameters of the system
n_cell = 6;
l_cell = 560;  % [m] cell's length 
l_veh = 7;      % [m] average length of vehicles
alpha = [0 0.6 0 0.8 0.7 0];
bar_s = 6;
bar_o = 8; 
beta = [0 0.35 0 0.62 0.43 0];      % if a cell does not have an off-ramp we put beta = 0;
bar_n = l_cell / l_veh; 

eta_m = [0 0.8 0 0.65 0.8 0];   % [-] normalized free-flow speed of vehicles on the highway
eta_i = 0.3;   % [-] normalized congestion wave speed on the highway 
xi = .4; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% check create_regular_demand_profiles.m

% load the .mat files
load_1 = matfile('d_mainstream.mat');
load_2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = load_1 . mainstream;
onramp_dem = load_2 . onramps; 

%% initialization (measurements from the system available at the beginning of the simulation, i.e., at simulation time step k = 1) 
% check initialize_real-life_system.m

% load the .mat files
load_3 = matfile('n_init.mat');
load_4 = matfile('q_init.mat');
load_5 = matfile('o_init.mat');
load_6 = matfile('e_init.mat');
load_7 = matfile('ctrl_init.mat');

n = load_3 . n0;  % corresponds to k = 1 
q = load_4 . q0;  % corresponds to k = 1
o = load_5 . o0;  % corresponds to k = 1
e = load_6 . e0;  % corresponds to k = 1
r_ctrl_init = load_7 . r_ctrl0;   % corresponds to k = 0

%% Load the already trained ANNs for each metered on-ramp
% check generate_train_ANN.m

% load the trained ANNs
load_8 = matfile('neural_network_2.mat');
load_9 = matfile('neural_network_4.mat');
load_10 = matfile('neural_network_5.mat');

ANN_2 = load_8 . NN_2;
ANN_4 = load_9 . NN_4;
ANN_5 = load_10 . NN_5;

%% Start the simulations for the controlled system using ANN

% time step counter: k
% simulation run time = sim_steps * T


 for k = 1 : 180%sim_steps
    
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
    %% ANN 
    r_ctrl_init_nz = r_ctrl_init; % corresponds to k = 0 and is used at k = 1
    r_ctrl_init_nz( onramp_conf == 0 ) = [];
    if k > 1
        r_ctrl_nz = r_ctrl(k - 1 , :);      % corresponds to k - 1 and is used at k = 2, 3, .....
        r_ctrl_nz( onramp_conf == 0 ) = [];
    end    
    n_nz = n;   % corresponds to k and is used at k = 1, 2, ...
    n_nz( onramp_conf == 0 ) = [];
    
    ctrl_imp_ANN = [ ...
                  ANN_2([n(2) ; q(2) ; onramp_dem(k , 2) ; o(1)]) ...  % cell 2 of CTM
                  ANN_4([n(4) ; q(4) ; onramp_dem(k , 4) ; o(3)]) ...  % cell 4 of CTM
                  ANN_5([n(5) ; q(5) ; onramp_dem(k , 5) ; o(4)]) ...  % cell 5 of CTM
                  ] ;
              
    if k == 1
        ctrl_ANN = r_ctrl_init_nz + ctrl_imp_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));  % corresponds to k
    else
        ctrl_ANN = r_ctrl_nz + ctrl_imp_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));
    end
    ctrl_ANN( ctrl_ANN < 0 ) = 0; 
    ctrl_ANN( ctrl_ANN > 0.2 * T ) = 0.2 * T; 

    positions = find(onramp_conf == max(onramp_conf(:)));
    C_ANN = onramp_conf;
    C_ANN(positions) = ctrl_ANN;
  
  %% Implementation to the highway for control purpose
    
    %% cell 1
    i_cell = 1;

    if onramp_conf(i_cell) == 1
        r_ctrl( k , i_cell) = C_ANN (i_cell);
    else
        r_ctrl( k , i_cell) = 0;
    end

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_ANN (i_cell + 1); 
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

    n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
     


    %% cell 2
    i_cell = 2;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_ANN (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 3
    i_cell = 3;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_ANN (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 

    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
    
    %% cell 4
    i_cell = 4;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_ANN (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 5
    i_cell = 5;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_ANN (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 6
    i_cell = 6; 


    o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), bar_o );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% state vectors per time step

    N(k , :) = n;
    Q(k , :) = q;
    O(k , :) = o;
    E(k , :) = e;

 end
 
 %% Estimation of the realized value of J at the end of the control time window
   gamma = 0.8;   %gamma should be positive
   TT_total_ANN = sum(sum(N)) + sum(sum(Q)); 
   TD_total_ANN = sum(sum(O)) + sum(sum(E));
   J_total_ANN = T* (TT_total_ANN - gamma * TD_total_ANN) / 3600;
   ANN_n_total= sum(sum(N));
   ANN_vehicle_delay = J_total_ANN * 3600 / sum(sum(N)); 

    
    

==> Matlab/comparison_CMPC_1.m <==
clear
clc

%% simulation parameters
T = 20;           % [s] simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation
critical_density = 0.0335;

% ACTM parameters of the system
n_cell = 6;
l_cell = 560;  % [m] cell's length 
l_veh = 7;      % [m] average length of vehicles
alpha = [0 0.6 0 0.8 0.7 0];
bar_s = 6;
bar_o = 8; 
beta = [0 0.35 0 0.62 0.43 0];      % if a cell does not have an off-ramp we put beta = 0;
bar_n = l_cell / l_veh; 

eta_m = [0 0.8 0 0.65 0.8 0];   % [-] normalized free-flow speed of vehicles on the highway
eta_i = 0.3;   % [-] normalized congestion wave speed on the highway 
xi = .4; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% check create_regular_demand_profiles.m

% load the .mat files
load_1 = matfile('d_mainstream.mat');
load_2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = load_1 . mainstream;
onramp_dem = load_2 . onramps; 

%% initialization (measurements from the system available at the beginning of the simulation, i.e., at simulation time step k = 1) 
% check initialize_real-life_system.m

% load the .mat files
load_3 = matfile('n_init.mat');
load_4 = matfile('q_init.mat');
load_5 = matfile('o_init.mat');
load_6 = matfile('e_init.mat');
load_7 = matfile('ctrl_init.mat');

n = load_3 . n0;  % corresponds to k = 1 
q = load_4 . q0;  % corresponds to k = 1
o = load_5 . o0;  % corresponds to k = 1
e = load_6 . e0;  % corresponds to k = 1
r_ctrl_init = load_7 . r_ctrl0;   % corresponds to k = 0


%% Start the simulations for the controlled system using CMPC(1)

% time step counter: k
% simulation run time = sim_steps * T


 for k = 1 : 180%sim_steps
    
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
    %% ALINEA as the starting optimization point
    
    r_ctrl_init_nz = r_ctrl_init; % corresponds to k = 0 and is used at k = 1
    r_ctrl_init_nz( onramp_conf == 0 ) = [];
    if k > 1
        r_ctrl_nz = r_ctrl(k - 1 , :);      % corresponds to k - 1 and is used at k = 2, 3, .....
        r_ctrl_nz( onramp_conf == 0 ) = [];
    end    
    n_nz = n;   % corresponds to k and is used at k = 1, 2, ...
    n_nz( onramp_conf == 0 ) = [];
    
    if k == 1
        for g = 1 : sum(onramp_conf)
            ctrl_alinea(g) = alinea(r_ctrl_init_nz(g) , n_nz(g)/l_cell); % corresponds to k
        end
%     else
%         for g = 1 : sum(onramp_conf)
%             ctrl_alinea(g) = alinea(r_ctrl_nz(g) , n_nz(g)/l_cell); 
%         end
%     end        
    
     %% Intermediate step for producing a sequence of control inputs   
    
        PH1 = 3;     
        P = [ 1 , alpha , bar_s , bar_o , beta , eta_m , eta_i , xi ,  bar_n ]; 
        n_alinea = n; 
        q_alinea = q;  
        u = 1;

        seq_alinea(u , :)  = ctrl_alinea; 

        for c = 1 : PH1 - 1       
            % Alinea sequence
            [ n_alinea , q_alinea , ~ , ~ ] = ...
                     ACTM_model ( seq_alinea(u , :) , P , n_alinea , q_alinea , mainstream_origin_dem , onramp_dem ); 

            N_alinea_nz = n_alinea; 
            N_alinea_nz( onramp_conf == 0 ) = []; 

            for g = 1 : sum(onramp_conf)
                ctrl_int_alinea = max(0 , alinea(seq_alinea(u , g) , N_alinea_nz(g)/l_cell)); % corresponds to k + 1 till K + PH - 1
            end
            % next element of the sequence
            u = u + 1; 
            seq_alinea(u , :) = ctrl_int_alinea;  
        end 
        MPC_init_t1 = seq_alinea;
    else
        % considering 2 different starting optimization points for k = 2
        % and 4 different starting optimization points from k > 2 
        term_t3 = MPC_init_t1;
        if k > 2
            term_t4 = MPC_init_t2;
        end
        MPC_init_t1 = ctrl_CMPC_1;  % shifted suboptimal solution of the previous control sampling time step
        MPC_init_t2 = [ctrl_CMPC_1(2 : PH1 , :) ;  ctrl_CMPC_1(PH1 , :)]; % suboptimal solution of the previous 
                                                                          % control sampling time step ignoring the first
                                                                          % element of the sequence and repeating the last 
                                                                          % element twice
        if k > 2
            MPC_init_t3 = (term_t3 + ctrl_CMPC_1) * 0.5;  % average of the shifted suboptimal solutions 
                                                          % corresponding to the two previous control 
                                                          % sampling time steps
            MPC_init_t4 = (term_t4 + [ctrl_CMPC_1(2 : PH1 , :) ;  ctrl_CMPC_1(PH1 , :)]) * 0.5;  % average of the suboptimal solutions 
                                                                                                 % corresponding to the two previous 
                                                                                                 % control sampling time steps such that
                                                                                                 % for each sequence the first element 
                                                                                                 % has been ignored and the last element 
                                                                                                 % has been repeated twice
        end
    end

    %% CMPC   
    
    P(1) = PH1;
    % conventional MPC controller with prediction horizon PH1
    [ ctrl_CMPC_1_t1 , J_CMPC_1_t1 , ~ , ~ ] = MPC ( MPC_init_t1 , P , n , q , mainstream_origin_dem , onramp_dem );
    if k > 1
        [ ctrl_CMPC_1_t2 , J_CMPC_1_t2 , ~ , ~ ] = MPC ( MPC_init_t2 , P , n , q , mainstream_origin_dem , onramp_dem );         
        J_t    = [J_CMPC_1_t1 J_CMPC_1_t2];
        
        if k > 2
            [ ctrl_CMPC_1_t3 , J_CMPC_1_t3 , ~ , ~ ] = MPC ( MPC_init_t3 , P , n , q , mainstream_origin_dem , onramp_dem );
            [ ctrl_CMPC_1_t4 , J_CMPC_1_t4 , ~ , ~ ] = MPC ( MPC_init_t4 , P , n , q , mainstream_origin_dem , onramp_dem );
            J_t    = [J_t J_CMPC_1_t3 J_CMPC_1_t4];
        end
        [~ , ind_Jmin] = min(J_t);
        if ind_Jmin == 1
            ctrl_CMPC_1 = ctrl_CMPC_1_t1;
        end
        if ind_Jmin == 2
            ctrl_CMPC_1 = ctrl_CMPC_1_t2;
        end
        if ind_Jmin == 3
            ctrl_CMPC_1 = ctrl_CMPC_1_t3;
        end
        if ind_Jmin == 4
            ctrl_CMPC_1 = ctrl_CMPC_1_t4;
        end
    else
        ctrl_CMPC_1 = ctrl_CMPC_1_t1;
    end
    positions = find(onramp_conf == max(onramp_conf(:)));
    C_CMPC_1 = onramp_conf;
    C_CMPC_1(positions) = ctrl_CMPC_1(1 , :);
    C_CMPC_1 (C_CMPC_1 < 0) = 0;
    C_CMPC_1 (C_CMPC_1 > 0.2 * T) = 0.2 * T;
  
    %% Implementation to the highway for control purpose
    
    %% cell 1
    i_cell = 1;

    if onramp_conf(i_cell) == 1
        r_ctrl( k , i_cell) = C_CMPC_1 (i_cell);
    else
        r_ctrl( k , i_cell) = 0;
    end

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_1 (i_cell + 1); 
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

    n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
     


    %% cell 2
    i_cell = 2;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_1 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 3
    i_cell = 3;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_1 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 

    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
    
    %% cell 4
    i_cell = 4;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_1 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 5
    i_cell = 5;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_1 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 6
    i_cell = 6; 


    o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), bar_o );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% state vectors per time step

    N(k , :) = n;
    Q(k , :) = q;
    O(k , :) = o;
    E(k , :) = e;

 end
 
 %% Estimation of the realized value of J at the end of the control time window
%    J_total_CMPC_1 = sum(J_CMPC_1); 
   
   gamma = 0.8;   %gamma should be positive
   TT_total_CMPC_1 = sum(sum(N)) + sum(sum(Q)); 
   TD_total_CMPC_1 = sum(sum(O)) + sum(sum(E));
   J_total_CMPC_1 = T* (TT_total_CMPC_1 - gamma * TD_total_CMPC_1) / 3600; 
   CMPC_1_n_total= sum(sum(N));
   CMPC_1_vehicle_delay = J_total_CMPC_1 * 3600 / sum(sum(N)); 

    
    

==> Matlab/comparison_CMPC_2.m <==
clear
clc

%% simulation parameters
T = 20;           % [s] simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation
critical_density = 0.0335;

% ACTM parameters of the system
n_cell = 6;
l_cell = 560;  % [m] cell's length 
l_veh = 7;      % [m] average length of vehicles
alpha = [0 0.6 0 0.8 0.7 0];
bar_s = 6;
bar_o = 8; 
beta = [0 0.35 0 0.62 0.43 0];      % if a cell does not have an off-ramp we put beta = 0;
bar_n = l_cell / l_veh; 

eta_m = [0 0.8 0 0.65 0.8 0];   % [-] normalized free-flow speed of vehicles on the highway
eta_i = 0.3;   % [-] normalized congestion wave speed on the highway 
xi = .4; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% check create_regular_demand_profiles.m

% load the .mat files
load_1 = matfile('d_mainstream.mat');
load_2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = load_1 . mainstream;
onramp_dem = load_2 . onramps; 

%% initialization (measurements from the system available at the beginning of the simulation, i.e., at simulation time step k = 1) 
% check initialize_real-life_system.m

% load the .mat files
load_3 = matfile('n_init.mat');
load_4 = matfile('q_init.mat');
load_5 = matfile('o_init.mat');
load_6 = matfile('e_init.mat');
load_7 = matfile('ctrl_init.mat');

n = load_3 . n0;  % corresponds to k = 1 
q = load_4 . q0;  % corresponds to k = 1
o = load_5 . o0;  % corresponds to k = 1
e = load_6 . e0;  % corresponds to k = 1
r_ctrl_init = load_7 . r_ctrl0;   % corresponds to k = 0


%% Start the simulations for the controlled system using CMPC(2)

% time step counter: k
% simulation run time = sim_steps * T


 for k = 1 : 180%sim_steps
    
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
    %% ALINEA as the starting optimization point
    
    r_ctrl_init_nz = r_ctrl_init; % corresponds to k = 0 and is used at k = 1
    r_ctrl_init_nz( onramp_conf == 0 ) = [];
    if k > 1
        r_ctrl_nz = r_ctrl(k - 1 , :);      % corresponds to k - 1 and is used at k = 2, 3, .....
        r_ctrl_nz( onramp_conf == 0 ) = [];
    end    
    n_nz = n;   % corresponds to k and is used at k = 1, 2, ...
    n_nz( onramp_conf == 0 ) = [];
    
    if k == 1
        for g = 1 : sum(onramp_conf)
            ctrl_alinea(g) = alinea(r_ctrl_init_nz(g) , n_nz(g)/l_cell); % corresponds to k
        end
%     else
%         for g = 1 : sum(onramp_conf)
%             ctrl_alinea(g) = alinea(r_ctrl_nz(g) , n_nz(g)/l_cell); 
%         end
%     end        
    
     %% Intermediate step for producing a sequence of control inputs   
    
        PH2 = 10;     
        P = [ 1 , alpha , bar_s , bar_o , beta , eta_m , eta_i , xi ,  bar_n ]; 
        n_alinea = n; 
        q_alinea = q;  
        u = 1;

        seq_alinea(u , :)  = ctrl_alinea; 

        for c = 1 : PH2 - 1       
            % Alinea sequence
            [ n_alinea , q_alinea , ~ , ~ ] = ...
                     ACTM_model ( seq_alinea(u , :) , P , n_alinea , q_alinea , mainstream_origin_dem , onramp_dem ); 

            N_alinea_nz = n_alinea; 
            N_alinea_nz( onramp_conf == 0 ) = []; 

            for g = 1 : sum(onramp_conf)
                ctrl_int_alinea = max(0 , alinea(seq_alinea(u , g) , N_alinea_nz(g)/l_cell)); % corresponds to k + 1 till K + PH - 1
            end
            % next element of the sequence
            u = u + 1; 
            seq_alinea(u , :) = ctrl_int_alinea;  
        end         
        MPC_init_t1 = seq_alinea;
    else
        % considering 2 different starting optimization points for k = 2
        % and 4 different starting optimization points from k > 2 
        term_t3 = MPC_init_t1;
        if k > 2
            term_t4 = MPC_init_t2;
        end
        MPC_init_t1 = ctrl_CMPC_2;  % shifted suboptimal solution of the previous control sampling time step
        MPC_init_t2 = [ctrl_CMPC_2(2 : PH2 , :) ;  ctrl_CMPC_2(PH2 , :)]; % suboptimal solution of the two previous 
                                                                          % control sampling time steps ignoring the first
                                                                          % element of the sequences and repeating the last 
                                                                          % element of each sequence twice
        if k > 2
            MPC_init_t3 = (term_t3 + ctrl_CMPC_2) * 0.5;  % average of the shifted suboptimal solutions 
                                                          % corresponding to the two previous control 
                                                          % sampling time steps
            MPC_init_t4 = (term_t4 + [ctrl_CMPC_2(2 : PH2 , :) ;  ctrl_CMPC_2(PH2 , :)]) * 0.5;  % average of the suboptimal solutions 
                                                                                                 % corresponding to the two previous 
                                                                                                 % control sampling time steps such that
                                                                                                 % for each sequence the first element 
                                                                                                 % has been ignored and the last element 
                                                                                                 % has been repeated twice
        end
    end


    %% CMPC   
    
    P(1) = PH2;   
    
    % conventional MPC controller with prediction horizon PH2
    [ ctrl_CMPC_2_t1 , J_CMPC_2_t1 , ~ , ~ ] = MPC ( MPC_init_t1 , P , n , q , mainstream_origin_dem , onramp_dem );
    if k > 1
        [ ctrl_CMPC_2_t2 , J_CMPC_2_t2 , ~ , ~ ] = MPC ( MPC_init_t2 , P , n , q , mainstream_origin_dem , onramp_dem );         
        J_t    = [J_CMPC_2_t1 J_CMPC_2_t2];
        
        if k > 2
            [ ctrl_CMPC_2_t3 , J_CMPC_2_t3 , ~ , ~ ] = MPC ( MPC_init_t3 , P , n , q , mainstream_origin_dem , onramp_dem );
            [ ctrl_CMPC_2_t4 , J_CMPC_2_t4 , ~ , ~ ] = MPC ( MPC_init_t4 , P , n , q , mainstream_origin_dem , onramp_dem );
            J_t    = [J_t J_CMPC_2_t3 J_CMPC_2_t4];
        end
        [~ , ind_Jmin] = min(J_t);
        if ind_Jmin == 1
            ctrl_CMPC_2 = ctrl_CMPC_2_t1;
        end
        if ind_Jmin == 2
            ctrl_CMPC_2 = ctrl_CMPC_2_t2;
        end
        if ind_Jmin == 3
            ctrl_CMPC_2 = ctrl_CMPC_2_t3;
        end
        if ind_Jmin == 4
            ctrl_CMPC_2 = ctrl_CMPC_2_t4;
        end
    else
        ctrl_CMPC_2 = ctrl_CMPC_2_t1;
    end

    positions = find(onramp_conf == max(onramp_conf(:)));
    C_CMPC_2 = onramp_conf;
    C_CMPC_2(positions) = ctrl_CMPC_2(1 , :);
    C_CMPC_2 (C_CMPC_2 < 0) = 0;
    C_CMPC_2 (C_CMPC_2 > 0.2 * T) = 0.2 * T;
  
    %% Implementation to the highway for control purpose
    
    %% cell 1
    i_cell = 1;

    if onramp_conf(i_cell) == 1
        r_ctrl( k , i_cell) = C_CMPC_2 (i_cell);
    else
        r_ctrl( k , i_cell) = 0;
    end

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_2 (i_cell + 1); 
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

    n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
     


    %% cell 2
    i_cell = 2;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_2 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 3
    i_cell = 3;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_2 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 

    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
    
    %% cell 4
    i_cell = 4;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_2 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 5
    i_cell = 5;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_CMPC_2 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 6
    i_cell = 6; 


    o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), bar_o );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% state vectors per time step

    N(k , :) = n;
    Q(k , :) = q;
    O(k , :) = o;
    E(k , :) = e;

 end
 
 %% Estimation of the realized value of J at the end of the control time window
%    J_total_CMPC_1 = sum(J_CMPC_1); 
   
   gamma = 0.8;   %gamma should be positive
   TT_total_CMPC_2 = sum(sum(N)) + sum(sum(Q)); 
   TD_total_CMPC_2 = sum(sum(O)) + sum(sum(E));
   J_total_CMPC_2 = T* (TT_total_CMPC_2 - gamma * TD_total_CMPC_2) / 3600; 
   CMPC_2_n_total= sum(sum(N));
   CMPC_2_vehicle_delay = J_total_CMPC_2 * 3600 / sum(sum(N)); 

    
    

==> Matlab/comparison_PMPC_1.m <==
clear
clc

%% simulation parameters
T = 20;           % [s] simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation
critical_density = 0.0335;

% ACTM parameters of the system
n_cell = 6;
l_cell = 560;  % [m] cell's length 
l_veh = 7;      % [m] average length of vehicles
alpha = [0 0.6 0 0.8 0.7 0];
bar_s = 6;
bar_o = 8; 
beta = [0 0.35 0 0.62 0.43 0];      % if a cell does not have an off-ramp we put beta = 0;
bar_n = l_cell / l_veh; 

eta_m = [0 0.8 0 0.65 0.8 0];   % [-] normalized free-flow speed of vehicles on the highway
eta_i = 0.3;   % [-] normalized congestion wave speed on the highway 
xi = .4; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% check create_regular_demand_profiles.m

% load the .mat files
load_1 = matfile('d_mainstream.mat');
load_2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = load_1 . mainstream;
onramp_dem = load_2 . onramps; 

%% initialization (measurements from the system available at the beginning of the simulation, i.e., at simulation time step k = 1) 
% check initialize_real-life_system.m

% load the .mat files
load_3 = matfile('n_init.mat');
load_4 = matfile('q_init.mat');
load_5 = matfile('o_init.mat');
load_6 = matfile('e_init.mat');
load_7 = matfile('ctrl_init.mat');

n = load_3 . n0;  % corresponds to k = 1 
q = load_4 . q0;  % corresponds to k = 1
o = load_5 . o0;  % corresponds to k = 1
e = load_6 . e0;  % corresponds to k = 1
r_ctrl_init = load_7 . r_ctrl0;   % corresponds to k = 0

%% load the trained ANNs
load_8 = matfile('neural_network_2.mat');
load_9 = matfile('neural_network_4.mat');
load_10 = matfile('neural_network_5.mat');

ANN_2 = load_8  . NN_2;
ANN_4 = load_9  . NN_4;
ANN_5 = load_10 . NN_5;

%% Start the simulations for the controlled system using PMPC(1)

% time step counter: k
% simulation run time = sim_steps * T


 for k = 1 : 180%sim_steps
    
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
    %% ANN as the starting optimization point
    
    if k > 1
        r_ctrl_nz = r_ctrl(k - 1 , :);      % corresponds to k - 1 and is used at k = 2, 3, .....
        r_ctrl_nz( onramp_conf == 0 ) = [];
    end    
    n_nz = n;   % corresponds to k and is used at k = 1, 2, ...
    n_nz( onramp_conf == 0 ) = []; 
         
    if k == 1
        ctrl_imp_ANN = [ ...
                  ANN_2([n(2) ; q(2) ; onramp_dem(k , 2) ; o(1)]) ...  % cell 2 of CTM
                  ANN_4([n(4) ; q(4) ; onramp_dem(k , 4) ; o(3)]) ...  % cell 4 of CTM
                  ANN_5([n(5) ; q(5) ; onramp_dem(k , 5) ; o(4)]) ...  % cell 5 of CTM
                  ] ;
              
        r_ctrl_init_nz = r_ctrl_init; % corresponds to k = 0 and is used at k = 1
        r_ctrl_init_nz( onramp_conf == 0 ) = [];
        
        ctrl_ANN = r_ctrl_init_nz + ctrl_imp_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));  % corresponds to k
        ctrl_ANN( ctrl_ANN < 0 ) = 0; 
        ctrl_ANN( ctrl_ANN > 0.2 * T ) = 0.2 * T;   
    
        % Intermediate step for producing a sequence of control inputs       
        PH1 = 3;     
        P = [ 1 , alpha , bar_s , bar_o , beta , eta_m , eta_i , xi ,  bar_n ]; 
        n_ANN = n; 
        q_ANN = q;  
        u = 1;
        seq_imp_ANN(u , :) = ctrl_imp_ANN; 
        seq_exp_ANN(u , :) = ctrl_ANN; 

        for c = 1 : PH1 - 1       
            % ANN sequence
            [ n_ANN , q_ANN , O_ANN , E_ANN ] = ...
                    ACTM_model ( seq_exp_ANN(u , :) , P , n_ANN , q_ANN , mainstream_origin_dem , onramp_dem ); 
            N_ANN_nz = n_ANN; 
            N_ANN_nz( onramp_conf == 0 ) = []; 

            ctrl_imp_int_ANN = [ ...
                            ANN_2( [n_ANN(2) ; q_ANN(2) ; onramp_dem(k + c , 2) ; O_ANN(1)] )                ...  % cell 2 of CTM
                            ANN_4( [n_ANN(4) ; q_ANN(4) ; onramp_dem(k + c , 4) ; O_ANN(3)] )                ...  % cell 4 of CTM
                            ANN_5( [n_ANN(5) ; q_ANN(5) ; onramp_dem(k + c , 5) ; O_ANN(4)] )                ...  % cell 5 of CTM 
                          ];
            ctrl_int_ANN = seq_exp_ANN(u , :) + ctrl_imp_int_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(N_ANN_nz/l_cell));
            ctrl_int_ANN( ctrl_int_ANN < 0 ) = 0;       % corresponds to k + 1 till K + PH - 1
            ctrl_int_ANN( ctrl_int_ANN > 0.2 * T ) = 0.2 * T; 
            % next element of the sequence
            u = u + 1; 
            seq_imp_ANN(u , :) = ctrl_imp_int_ANN; 
            seq_exp_ANN(u , :) = ctrl_int_ANN; 
        end
        PMPC_init_t1 = seq_imp_ANN;
    else
        % considering 2 different starting optimization points for k = 2
        % and 4 different starting optimization points from k > 2 
        term_t3 = PMPC_init_t1;
        if k > 2
            term_t4 = PMPC_init_t2;
        end
        PMPC_init_t1 = ctrl_imp_PMPC_1;  % shifted suboptimal solution of the previous control sampling time step
        PMPC_init_t2 = [ctrl_imp_PMPC_1(2 : PH1 , :) ;  ctrl_imp_PMPC_1(PH1 , :)]; % suboptimal solution of the two previous 
                                                                          % control sampling time steps ignoring the first
                                                                          % element of the sequences and repeating the last 
                                                                          % element of each sequence twice
        if k > 2
            PMPC_init_t3 = (term_t3 + ctrl_imp_PMPC_1) * 0.5;  % average of the shifted suboptimal solutions 
                                                          % corresponding to the two previous control 
                                                          % sampling time steps
            PMPC_init_t4 = (term_t4 + [ctrl_imp_PMPC_1(2 : PH1 , :) ;  ctrl_imp_PMPC_1(PH1 , :)]) * 0.5;  % average of the suboptimal solutions 
                                                                                                 % corresponding to the two previous 
                                                                                                 % control sampling time steps such that
                                                                                                 % for each sequence the first element 
                                                                                                 % has been ignored and the last element 
                                                                                                 % has been repeated twice
        end
    end

    %% CMPC   
    
    P(1) = PH1;   
    if k == 1
        r_prev = r_ctrl_init_nz; 
    else
        r_prev = r_ctrl_nz; 
    end
    
    % parameterized MPC controller with prediction horizon PH1   
  
    [ ctrl_imp_PMPC_1_t1 , J_PMPC_1_t1 , ~ , ~ ] = PMPC ( PMPC_init_t1 , r_prev , P , n , q , mainstream_origin_dem , onramp_dem ); 
    if k > 1
        [ ctrl_imp_PMPC_1_t2 , J_PMPC_1_t2 , ~ , ~ ] = MPC ( PMPC_init_t2 , P , n , q , mainstream_origin_dem , onramp_dem );         
        J_t    = [J_PMPC_1_t1 J_PMPC_1_t2];
        
        if k > 2
            [ ctrl_imp_PMPC_1_t3 , J_PMPC_1_t3 , ~ , ~ ] = MPC ( PMPC_init_t3 , P , n , q , mainstream_origin_dem , onramp_dem );
            [ ctrl_imp_PMPC_1_t4 , J_PMPC_1_t4 , ~ , ~ ] = MPC ( PMPC_init_t4 , P , n , q , mainstream_origin_dem , onramp_dem );
            J_t    = [J_t J_PMPC_1_t3 J_PMPC_1_t4];
        end
        [~ , ind_Jmin] = min(J_t);
        if ind_Jmin == 1
            ctrl_imp_PMPC_1 = ctrl_imp_PMPC_1_t1;
        end
        if ind_Jmin == 2
            ctrl_imp_PMPC_1 = ctrl_imp_PMPC_1_t2;
        end
        if ind_Jmin == 3
            ctrl_imp_PMPC_1 = ctrl_imp_PMPC_1_t3;
        end
        if ind_Jmin == 4
            ctrl_imp_PMPC_1 = ctrl_imp_PMPC_1_t4;
        end
    else
        ctrl_imp_PMPC_1 = ctrl_imp_PMPC_1_t1;
    end   
    
    
    
    % Generate explicit control laws out of the implicit ones
    P(1) = 1;
    n_PMPC_1 = n;
    q_PMPC_1 = q;     
    for a = 1 : PH1    
        C_PMPC_1(a , :) = r_prev + ctrl_imp_PMPC_1(a , :)* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));
        C_PMPC_1( C_PMPC_1 < 0 ) = 0; 
        C_PMPC_1 (C_PMPC_1 > 0.2 * T) = 0.2 * T;    
        [ n_PMPC_1 , q_PMPC_1 , o_PMPC_1 , e_PMPC_1 ] = ACTM_model ( C_PMPC_1(a , :) , P , n_PMPC_1 , q_PMPC_1 , mainstream_origin_dem , onramp_dem );
        n_nz = n_PMPC_1; 
        n_nz( onramp_conf == 0 ) = [];
        r_prev = C_PMPC_1(a , :); 
    end  
    
    
    %% Implementation to the highway for control purpose
    
    %% cell 1
    i_cell = 1;

    if onramp_conf(i_cell) == 1
        r_ctrl( k , i_cell) = C_PMPC_1 (i_cell);
    else
        r_ctrl( k , i_cell) = 0;
    end

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_1 (i_cell + 1); 
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

    n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
     


    %% cell 2
    i_cell = 2;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_1 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 3
    i_cell = 3;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_1 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 

    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
    
    %% cell 4
    i_cell = 4;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_1 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 5
    i_cell = 5;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_1 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 6
    i_cell = 6; 


    o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), bar_o );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% state vectors per time step

    N(k , :) = n;
    Q(k , :) = q;
    O(k , :) = o;
    E(k , :) = e;

 end
 
 %% Estimation of the realized value of J at the end of the control time window
%    J_total_CMPC_1 = sum(J_CMPC_1); 
   
   gamma = 0.8;   %gamma should be positive
   TT_total_PMPC_1 = sum(sum(N)) + sum(sum(Q)); 
   TD_total_PMPC_1 = sum(sum(O)) + sum(sum(E));
   J_total_PMPC_1 = T* (TT_total_PMPC_1 - gamma * TD_total_PMPC_1) / 3600; 
   PMPC_1_n_total= sum(sum(N));
   PMPC_1_vehicle_delay = J_total_PMPC_1 * 3600 / sum(sum(N)); 

    
    

==> Matlab/comparison_PMPC_2.m <==
clear
clc

%% simulation parameters
T = 20;           % [s] simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation
critical_density = 0.0335;

% ACTM parameters of the system
n_cell = 6;
l_cell = 560;  % [m] cell's length 
l_veh = 7;      % [m] average length of vehicles
alpha = [0 0.6 0 0.8 0.7 0];
bar_s = 6;
bar_o = 8; 
beta = [0 0.35 0 0.62 0.43 0];      % if a cell does not have an off-ramp we put beta = 0;
bar_n = l_cell / l_veh; 

eta_m = [0 0.8 0 0.65 0.8 0];   % [-] normalized free-flow speed of vehicles on the highway
eta_i = 0.3;   % [-] normalized congestion wave speed on the highway 
xi = .4; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% check create_regular_demand_profiles.m

% load the .mat files
load_1 = matfile('d_mainstream.mat');
load_2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = load_1 . mainstream;
onramp_dem = load_2 . onramps; 

%% initialization (measurements from the system available at the beginning of the simulation, i.e., at simulation time step k = 1) 
% check initialize_real-life_system.m

% load the .mat files
load_3 = matfile('n_init.mat');
load_4 = matfile('q_init.mat');
load_5 = matfile('o_init.mat');
load_6 = matfile('e_init.mat');
load_7 = matfile('ctrl_init.mat');

n = load_3 . n0;  % corresponds to k = 1 
q = load_4 . q0;  % corresponds to k = 1
o = load_5 . o0;  % corresponds to k = 1
e = load_6 . e0;  % corresponds to k = 1
r_ctrl_init = load_7 . r_ctrl0;   % corresponds to k = 0

%% load the trained ANNs
load_8 = matfile('neural_network_2.mat');
load_9 = matfile('neural_network_4.mat');
load_10 = matfile('neural_network_5.mat');

ANN_2 = load_8  . NN_2;
ANN_4 = load_9  . NN_4;
ANN_5 = load_10 . NN_5;

%% Start the simulations for the controlled system using PMPC(1)

% time step counter: k
% simulation run time = sim_steps * T


 for k = 1 : 180%sim_steps
    
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
    %% ANN as the starting optimization point
    
    if k > 1
        r_ctrl_nz = r_ctrl(k - 1 , :);      % corresponds to k - 1 and is used at k = 2, 3, .....
        r_ctrl_nz( onramp_conf == 0 ) = [];
    end    
    n_nz = n;   % corresponds to k and is used at k = 1, 2, ...
    n_nz( onramp_conf == 0 ) = []; 
         
    if k == 1
        ctrl_imp_ANN = [ ...
                  ANN_2([n(2) ; q(2) ; onramp_dem(k , 2) ; o(1)]) ...  % cell 2 of CTM
                  ANN_4([n(4) ; q(4) ; onramp_dem(k , 4) ; o(3)]) ...  % cell 4 of CTM
                  ANN_5([n(5) ; q(5) ; onramp_dem(k , 5) ; o(4)]) ...  % cell 5 of CTM
                  ] ;
              
        r_ctrl_init_nz = r_ctrl_init; % corresponds to k = 0 and is used at k = 1
        r_ctrl_init_nz( onramp_conf == 0 ) = [];
        
        ctrl_ANN = r_ctrl_init_nz + ctrl_imp_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));  % corresponds to k
        ctrl_ANN( ctrl_ANN < 0 ) = 0; 
        ctrl_ANN( ctrl_ANN > 0.2 * T ) = 0.2 * T;   
    
        % Intermediate step for producing a sequence of control inputs       
        PH2 = 10;     
        P = [ 1 , alpha , bar_s , bar_o , beta , eta_m , eta_i , xi ,  bar_n ]; 
        n_ANN = n; 
        q_ANN = q;  
        u = 1;
        seq_imp_ANN(u , :) = ctrl_imp_ANN; 
        seq_exp_ANN(u , :) = ctrl_ANN; 

        for c = 1 : PH2 - 1       
            % ANN sequence
            [ n_ANN , q_ANN , O_ANN , E_ANN ] = ...
                    ACTM_model ( seq_exp_ANN(u , :) , P , n_ANN , q_ANN , mainstream_origin_dem , onramp_dem ); 
            N_ANN_nz = n_ANN; 
            N_ANN_nz( onramp_conf == 0 ) = []; 

            ctrl_imp_int_ANN = [ ...
                            ANN_2( [n_ANN(2) ; q_ANN(2) ; onramp_dem(k + c , 2) ; O_ANN(1)] )                ...  % cell 2 of CTM
                            ANN_4( [n_ANN(4) ; q_ANN(4) ; onramp_dem(k + c , 4) ; O_ANN(3)] )                ...  % cell 4 of CTM
                            ANN_5( [n_ANN(5) ; q_ANN(5) ; onramp_dem(k + c , 5) ; O_ANN(4)] )                ...  % cell 5 of CTM 
                          ];
            ctrl_int_ANN = seq_exp_ANN(u , :) + ctrl_imp_int_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(N_ANN_nz/l_cell));
            ctrl_int_ANN( ctrl_int_ANN < 0 ) = 0;       % corresponds to k + 1 till K + PH - 1
            ctrl_int_ANN( ctrl_int_ANN > 0.2 * T ) = 0.2 * T; 
            % next element of the sequence
            u = u + 1; 
            seq_imp_ANN(u , :) = ctrl_imp_int_ANN; 
            seq_exp_ANN(u , :) = ctrl_int_ANN; 
        end 
        PMPC_init_t1 = seq_imp_ANN;
    else
        % considering 2 different starting optimization points for k = 2
        % and 4 different starting optimization points from k > 2 
        term_t3 = PMPC_init_t1;
        if k > 2
            term_t4 = PMPC_init_t2;
        end
        PMPC_init_t1 = ctrl_imp_PMPC_2;  % shifted suboptimal solution of the previous control sampling time step
        PMPC_init_t2 = [ctrl_imp_PMPC_2(2 : PH2 , :) ;  ctrl_imp_PMPC_2(PH2 , :)]; % suboptimal solution of the two previous 
                                                                          % control sampling time steps ignoring the first
                                                                          % element of the sequences and repeating the last 
                                                                          % element of each sequence twice
        if k > 2
            PMPC_init_t3 = (term_t3 + ctrl_imp_PMPC_2) * 0.5;  % average of the shifted suboptimal solutions 
                                                          % corresponding to the two previous control 
                                                          % sampling time steps
            PMPC_init_t4 = (term_t4 + [ctrl_imp_PMPC_2(2 : PH2 , :) ;  ctrl_imp_PMPC_2(PH2 , :)]) * 0.5;  % average of the suboptimal solutions 
                                                                                                 % corresponding to the two previous 
                                                                                                 % control sampling time steps such that
                                                                                                 % for each sequence the first element 
                                                                                                 % has been ignored and the last element 
                                                                                                 % has been repeated twice
        end
    end

    %% CMPC   
    
    P(1) = PH2;   
    if k == 1
        r_prev = r_ctrl_init_nz; 
    else
        r_prev = r_ctrl_nz; 
    end
    
    % parameterized MPC controller with prediction horizon PH1   
  
    [ ctrl_imp_PMPC_2_t1 , J_PMPC_2_t1 , ~ , ~ ] = PMPC ( PMPC_init_t1 , r_prev , P , n , q , mainstream_origin_dem , onramp_dem ); 
    if k > 1
        [ ctrl_imp_PMPC_2_t2 , J_PMPC_2_t2 , ~ , ~ ] = MPC ( PMPC_init_t2 , P , n , q , mainstream_origin_dem , onramp_dem );         
        J_t    = [J_PMPC_2_t1 J_PMPC_2_t2];
        
        if k > 2
            [ ctrl_imp_PMPC_2_t3 , J_PMPC_2_t3 , ~ , ~ ] = MPC ( PMPC_init_t3 , P , n , q , mainstream_origin_dem , onramp_dem );
            [ ctrl_imp_PMPC_2_t4 , J_PMPC_2_t4 , ~ , ~ ] = MPC ( PMPC_init_t4 , P , n , q , mainstream_origin_dem , onramp_dem );
            J_t    = [J_t J_PMPC_2_t3 J_PMPC_2_t4];
        end
        [~ , ind_Jmin] = min(J_t);
        if ind_Jmin == 1
            ctrl_imp_PMPC_2 = ctrl_imp_PMPC_2_t1;
        end
        if ind_Jmin == 2
            ctrl_imp_PMPC_2 = ctrl_imp_PMPC_2_t2;
        end
        if ind_Jmin == 3
            ctrl_imp_PMPC_2 = ctrl_imp_PMPC_2_t3;
        end
        if ind_Jmin == 4
            ctrl_imp_PMPC_2 = ctrl_imp_PMPC_2_t4;
        end
    else
        ctrl_imp_PMPC_2 = ctrl_imp_PMPC_2_t1;
    end   
    
    
    
    % Generate explicit control laws out of the implicit ones
    P(1) = 1;
    n_PMPC_2 = n;
    q_PMPC_2 = q;     
    for a = 1 : PH2    
        C_PMPC_2(a , :) = r_prev + ctrl_imp_PMPC_2(a , :)* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));
        C_PMPC_2( C_PMPC_2 < 0 ) = 0; 
        C_PMPC_2 (C_PMPC_2 > 0.2 * T) = 0.2 * T;    
        [ n_PMPC_2 , q_PMPC_2 , o_PMPC_2 , e_PMPC_2 ] = ACTM_model ( C_PMPC_2(a , :) , P , n_PMPC_2 , q_PMPC_2 , mainstream_origin_dem , onramp_dem );
        n_nz = n_PMPC_2; 
        n_nz( onramp_conf == 0 ) = [];
        r_prev = C_PMPC_2(a , :); 
    end  
    
    
    %% Implementation to the highway for control purpose
    
    %% cell 1
    i_cell = 1;

    if onramp_conf(i_cell) == 1
        r_ctrl( k , i_cell) = C_PMPC_2 (i_cell);
    else
        r_ctrl( k , i_cell) = 0;
    end

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_2 (i_cell + 1); 
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

    n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
     


    %% cell 2
    i_cell = 2;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_2 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 3
    i_cell = 3;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_2 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 

    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
    
    %% cell 4
    i_cell = 4;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_2 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 5
    i_cell = 5;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_PMPC_2 (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 6
    i_cell = 6; 


    o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), bar_o );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% state vectors per time step

    N(k , :) = n;
    Q(k , :) = q;
    O(k , :) = o;
    E(k , :) = e;

 end
 
 %% Estimation of the realized value of J at the end of the control time window
%    J_total_CMPC_2 = sum(J_CMPC_2); 
   
   gamma = 0.8;   %gamma should be positive
   TT_total_PMPC_2 = sum(sum(N)) + sum(sum(Q)); 
   TD_total_PMPC_2 = sum(sum(O)) + sum(sum(E));
   J_total_PMPC_2 = T* (TT_total_PMPC_2 - gamma * TD_total_PMPC_2) / 3600; 
   PMPC_2_n_total= sum(sum(N));
   PMPC_2_vehicle_delay = J_total_PMPC_2 * 3600 / sum(sum(N)); 

    
    

==> Matlab/constraints.m <==
function [ neq , eq ] = constraints( r )
    
    T = 20;           % [s] simulation sampling time
    r_min = 0;
    r_max = 0.2 * T;
    
    neq(1) =  r(1) - r_max;
    neq(2) = -r(1) + r_min;
    
    neq(3) =  r(2) - r_max;
    neq(4) = -r(2) + r_min;
    
    neq(5) =  r(3) - r_max;
    neq(6) = -r(3) + r_min;
    
    eq = [];

end

==> Matlab/create_regular_demand_profiles.m <==
% this code should be run once in advance

% this m-file creates the profiles of the mainstream demand and all the 6 on-ramp demand once and saves them

% the code real_life_system then loads the .mat files: this way the experiments and simulations become repeatable  

clear
clc

%% simulation parameters
T = 20;           % simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation

% ACTM parameters of the system
n_cell = 6;
bar_o = 8; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% Real-life distrbance of the mainstream of the highway that will be measured at every simulation time step 
mainstream(1  : 24)= 2.4;
mainstream(25 : 30)= 0.75;
mainstream(31 : 75)= 0.5;
mainstream(76 : 123)= 3;
mainstream(124 : 136)= 3.85;
mainstream(137 : 156)= 2.6;
mainstream(157 : 200)= 0.9;


% Real-life disturbance at the beginning of the on-ramps of the highway that will also be measured at every simulation time step
% onramp 2
onramps(1 : 12 , 2) = 0.6;     
onramps(13 : 39 , 2) = 1.8;
onramps(40 : 66 , 2) = 1.6;
onramps(67 : 81 , 2) = 0.7;
onramps(82 : 126 , 2) = 0.3;
onramps(127 : 132 , 2) = 0.75;
onramps(133 : 153 , 2) = 1.2;
onramps(154 : 200 , 2) = 0.65;

% onramp 4
onramps(1 : 9 , 4) = 1.9;     
onramps(10 : 21 , 4) = 1;
onramps(22 : 66 , 4) = 0.5;
onramps(67 : 72 , 4) = 0.8;
onramps(73 : 102 , 4) = 1.1;
onramps(103 : 120 , 4) = 0.7;
onramps(121 : 154 , 4) = 0.3;
onramps(154 : 200 , 4) = 0.55;

% onramp 5
onramps(1 : 24 , 5) = 1.35;     
onramps(25 : 69 , 5) = 1.5;
onramps(70 : 108 , 5) = 1.85;
onramps(109 : 165 , 5) = 0.6;
onramps(166 : 200 , 5) = 0.35;

% adjust the size of the matrix
onramps(: , 6) = 0;



% if a cell does not have an onramp we put the corresponding onramp_dem = 0; 
% adding 100 to sim_steps is to make sure that f0r line 180+ of the code k+c
% can be determined for the ANN

%% save the demand profiles

save('d_mainstream.mat' , 'mainstream'); 
save('d_onramps.mat' , 'onramps');


==> Matlab/density_diff.m <==
function cost = density_diff( t , n , q , d , o_in , beta , alpha , eta , mu_prev )

    bar_s = 6;
    bar_o = 8; 
    xi = 0.4;
    l_cell = 560;
    l_veh = 7;
    bar_n = l_cell / l_veh; 
    critical_density = 0.0335;
    
    mu = mu_prev + t * (critical_density - n / l_cell); 
    e = min( min(q + d , xi *(bar_n - n)) , mu);
    o_out = min( (1 - beta)*(n + alpha * e) * eta , min(bar_o , (1 - beta)/beta *bar_s)); 
    s = beta / (1 - beta) * o_out; 
    expected_n = n + o_in + e - o_out - s; 
    
    expected_density = expected_n / l_cell; 
    
    cost = critical_density - expected_density;
    
end

==> Matlab/generate_train_ANN.m <==
% this code should be run once in advance

% this m-file generates the ANN-based ocntrollers (ANN_2 , ANN_4 , ANN_5) once, trains them, and saves them for any later use

% the code real_life_system then loads the ANNs: this way the experiments and simulations become repeatable  
clear
clc

l_cell = 560;  % [m] cell's length 
l_veh = 7;      % [m] average length of vehicles

bar_n = l_cell / l_veh; 

alpha = [0 0.6 0 0.8 0.7 0];
b2 = 0.35; 
b4 = 0.62; 
b5 = 0.43; 
beta = [0; b2; 0; b4; b5; 0];  
eta_m = [0 0.8 0 0.65 0.8 0];



L1 = matfile('d_mainstream.mat');
L2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = L1 . mainstream;
onramp_dem = L2 . onramps; 


%% Create ANN for each metered on-ramp

% Generate datasets of size 500

inputs_n_2 = bar_n * rand(1 , 500);
inputs_q_2 = 0.6 * bar_n * rand(1 , 500);
inputs_d_2 = max(max(onramp_dem)) * rand(1 , 500);
inputs_o_in_2 = bar_n * rand(1 , 500);


inputs_n_4 = bar_n * rand(1 , 500);
inputs_q_4 = 0.6 * bar_n * rand(1 , 500);
inputs_d_4 = max(max(onramp_dem)) * rand(1 , 500);
inputs_o_in_4 = bar_n * rand(1 , 500);

inputs_n_5 = bar_n * rand(1 , 500);
inputs_q_5 = 0.6 * bar_n * rand(1 , 500);
inputs_d_5 = max(max(onramp_dem)) * rand(1 , 500);
inputs_o_in_5 = bar_n * rand(1 , 500);

load = matfile('ctrl_init.mat');
mu_prev = load . r_ctrl0;   % corresponds to k = 0


t_start = 0.032; 
for row = 1 : 500
    targets_2(row) = optimize_t_Alinea (inputs_n_2(row) , inputs_q_2(row), inputs_d_2(row), inputs_o_in_2(row), beta(2),  t_start , alpha(2) , eta_m(2) , mu_prev(2));
    targets_4(row) = optimize_t_Alinea (inputs_n_4(row) , inputs_q_4(row), inputs_d_4(row), inputs_o_in_4(row), beta(4),  t_start , alpha(4) , eta_m(4) , mu_prev(4));
    targets_5(row) = optimize_t_Alinea (inputs_n_5(row) , inputs_q_5(row), inputs_d_5(row), inputs_o_in_5(row), beta(5),  t_start , alpha(5) , eta_m(5) , mu_prev(5));
end

% create a two-layer feedforward network
% the network has one hidden layer with 10 neurons and an output layer
net = feedforwardnet(3);
net.numinputs = 4;
net.inputconnect = [1 1 1 1; 0 0 0 0];

inputs_2 = {inputs_n_2; inputs_q_2; inputs_d_2; inputs_o_in_2};
net_2 = configure(net,inputs_2);

inputs_4 = {inputs_n_4; inputs_q_4; inputs_d_4; inputs_o_in_4};
net_4 = configure(net,inputs_4);

inputs_5 = {inputs_n_5; inputs_q_5; inputs_d_5; inputs_o_in_5};
net_5 = configure(net,inputs_5);

% use the train function to train the feedforward network using the inputs
[NN_2,tr_2] = train(net_2,inputs_2,targets_2);   % metered on-ramp of cell 2
[NN_4,tr_4] = train(net_4,inputs_4,targets_4);   % metered on-ramp of cell 4
[NN_5,tr_5] = train(net_5,inputs_5,targets_5);   % metered on-ramp of cell 5

% After the network is trained and validated, you can use the network object to calculate the network response to any input
% output = ANN_2(A vector of size 4 * 1); 

save ('neural_network_2.mat' , 'NN_2');
save ('neural_network_4.mat' , 'NN_4');
save ('neural_network_5.mat' , 'NN_5');



==> Matlab/initialize_real_life_system.m <==
% this code should be run once in advance

% this m-file creates the profiles of the initial state variable values and the initial ramp metering control inputs once and saves them

% the code real_life_system then loads the .mat files: this way the experiments and simulations become repeatable  

clear
clc

% ACTM parameters of the system
T = 20;           % simulation sampling time
n_cell = 6;
l_cell = 560;     % [m] cell's length 
l_veh = 7;        % [m] average length of vehicles

bar_n = l_cell / l_veh; 
bar_o = 8; 

eta_m = [0 0.8 0 0.65 0.8 0];   % [-] normalized free-flow speed of vehicles on the highway
eta_i = 0.3;     % [-] normalized congestion wave speed on the highway 
xi = .4; 

% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];  

%% initialization
n0 = 0.5 * bar_n .* rand(1 , n_cell);
q0 = 0.125 * bar_n .* rand(1 , n_cell) * diag(onramp_conf); 
o0 = 0.5 * bar_o .* rand(1 , n_cell);
e0 = 0.125 * bar_n .* rand(1 , n_cell);
r_ctrl0 = 0.6 * rand(1 , n_cell) * diag(onramp_conf); 

PH1 = 3; 
PH2 = 10;         

save('n_init.mat' , 'n0');
save('q_init.mat' , 'q0');
save('o_init.mat' , 'o0');
save('e_init.mat' , 'e0');
save('ctrl_init.mat' , 'r_ctrl0');






























==> Matlab/non_used/ACTM.m <==
%% ACTM

clc

% model parameters
n_cell = 10;
alpha = 1; 
bar_s = 1;
bar_o = 1; 
beta(1 : n_cell) = 0.5;      % if a cell does not have an off-ramp we put beta = 0;
dem(1 : n_cell) = 1;  % if a cell does not have an onramp we put the corresponding dem_onramp = 0; 
bar_n = 1;
v_f = 1;
v_c = 1;
xi = .5; 


% initialization
s(1 : n_cell) = 1;   
o(1 : n_cell) = 1; 
n(1 : n_cell) = 0;
ctrl(1 : n_cell) = 1;   % if there is no onramp or the onramp is not metered the corresponding element is set to 0

% metered control
m(1 : n_cell) = 2; 
% dynamics evolvement
i_cell = 9;

if ctrl(i_cell) == 0
    r(i_cell) = min( dem(i_cell) , xi * (bar_n - n(i_cell)));
else
    r(i_cell) = min( min( dem(i_cell) , xi * (bar_n - n(i_cell))) , m(i_cell));
end

if ctrl(i_cell + 1) == 0
    r(i_cell + 1) = min( dem(i_cell + 1) , xi * (bar_n - n(i_cell + 1)));
else
    r(i_cell + 1) = min( min( dem(i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , m(i_cell + 1));
end


o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha * r(i_cell)) * v_f, ...
                  (bar_n - n(i_cell + 1) - alpha * r(i_cell + 1)) * v_c ), ...
                   min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );
              
n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha * r(i_cell) - o(i_cell) -s(i_cell); 


==> Matlab/non_used/case_study_highway.m <==
% A piece of highway with 6 cells:
% cells 1, 3, 6: without on-ramp and off-ramp
% cells 2, 4, 5: with on-ramp and off-ramp

%%
clear
clc

%% model parameters
n_cell = 6;
sim_steps = 500;
T = 60;         % simulation sampling time
L_cell = 1800;  % cell's length 
L_veh = 5;      % average length of vehicles
alpha = 0.7; 
bar_s = T;
bar_o = 1.8 * T; 
b2 = 0.5; 
b4 = 0.5; 
b5 = 0.5; 
beta = [0; b2; 0; b4; b5; 0];      % if a cell does not have an off-ramp we put beta = 0;
bar_n = L_cell / L_veh; 

v_f = 0.9;   % [-] normalized free-flow speed of vehicles on the highway
v_c = 0.4;   % [-] normalized congestion wave speed on the highway 
xi = .35; 

%% network's configuration
onramp = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

% disturbance model (for MPC these are estimated by the prediction models;
% for the case study these are measured) 
mainstream_origin_dem = 0.4 * bar_n .* rand (sim_steps , 1);
onramp_dem = 1.5 * T.* rand ( sim_steps , n_cell );    % if a cell does not have an onramp we put the corresponding onramp_dem = 0; 

% initialization (measurements from the system) 
n = 10 * rand(1 , n_cell);
q = T.* rand ( 1 , n_cell ); 

%%
% time step counter: k
% simulation run-time = 100
for k = 1 : sim_steps


    %% cell 1
    i_cell = 1;

    if onramp(i_cell) == 1
        r_ctrl( k , i_cell) = alinea ( bar_n , mainstream_origin_dem(k) );
    else
        r_ctrl( k , i_cell) = 0;
    end

    if onramp(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = alinea ( bar_n , n(i_cell) ); % in Alinea the ramp meter is allowed to be equal to the difference of the cell's capacity and the mainstream entering demand (n of the previous cell)
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha * e(i_cell)) * v_f, ...
                      (bar_n - n(i_cell + 1) - alpha * e(i_cell + 1)) * v_c ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

    n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + alpha * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
     


    %% cell 2
    i_cell = 2;

    if onramp(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = alinea ( bar_n , n(i_cell) );
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha * e(i_cell)) * v_f, ...
                      (bar_n - n(i_cell + 1) - alpha * e(i_cell + 1)) * v_c ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 3
    i_cell = 3;

    if onramp(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = alinea ( bar_n , n(i_cell) );
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha * e(i_cell)) * v_f, ...
                      (bar_n - n(i_cell + 1) - alpha * e(i_cell + 1)) * v_c ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha * e(i_cell) - o(i_cell) -s(i_cell); 

    if onramp(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
    
    %% cell 4
    i_cell = 4;

    if onramp(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = alinea ( bar_n , n(i_cell) );
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha * e(i_cell)) * v_f, ...
                      (bar_n - n(i_cell + 1) - alpha * e(i_cell + 1)) * v_c ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 5
    i_cell = 5;

    if onramp(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = alinea ( bar_n , n(i_cell) );
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha * e(i_cell)) * v_f, ...
                      (bar_n - n(i_cell + 1) - alpha * e(i_cell + 1)) * v_c ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 6
    i_cell = 6; 


    o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha * e(i_cell)) * v_f, bar_o );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% state vectors per time step

    N(k , :) = n;
    L(k , :) = q;
    O(k , :) = o;
    E(k , :) = e;
    S(k , :) = s;


end




==> Matlab/non_used/constraints_train_ANN.m <==
function [ neq , eq ] = constraints_train_ANN( t , n , mu_prev )
    
    T = 20;           % [s] simulation sampling time
    l_cell = 560;
    critical_density = 0.0335;
    mu_min = 0;
    mu_max = 0.2 * T;
    t_max = (mu_max - mu_prev)/(critical_density - n / l_cell); 
    t_min = (mu_min - mu_prev)/(critical_density - n / l_cell); 
    
    neq(1) =  t - t_max;
    neq(2) = -t + t_min;
    
    eq = [];

end

==> Matlab/non_used/create_demand_profiles.m <==
% this code should be run once in advance

% this m-file creates the profiles of the mainstream demand and all the 6 on-ramp demand once and saves them

% the code real_life_system then loads the .mat files: this way the experiments and simulations become repeatable  

clear
clc

%% simulation parameters
T = 20;           % simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation

% ACTM parameters of the system
n_cell = 6;
bar_o = 8; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% Real-life distrbance of the mainstream of the highway that will be measured at every simulation time step 
mainstream = 0.5 * bar_o .* rand (sim_steps + 100 , 1);

% Real-life disturbance at the beginning of the on-ramps of the highway that will also be measured at every simulation time step
onramps = 0.25 * bar_o * rand ( sim_steps + 100 , n_cell ) * diag(onramp_conf);    
% if a cell does not have an onramp we put the corresponding onramp_dem = 0; 
% adding 100 to sim_steps is to make sure that f0r line 180+ of the code k+c
% can be determined for the ANN

%% save the demand profiles

save('d_mainstream.mat' , 'mainstream'); 
save('d_onramps.mat' , 'onramps');


==> Matlab/non_used/optimize_mu.m <==
function [mu_optimal , fval , exitflag , output] = optimize_mu (n , q, d, beta,  mu_start)

    critical_density = 0.0335;
    l_cell = 560;      
    cell_density = n / l_cell;     
    
    options = optimset('Algorithm','interior-point','Display','Iter'); 
%     [mu_optimal , fval , exitflag , output ] = fmincon ( @(mu) outflow_neg( mu , q , d , n , beta) , ...
%                                              mu_start , [] , [] , [] , [] , [] , [] , ...
%                                              [], options) ;
                                         
    [mu_optimal , fval , exitflag , output ] = fmincon ( @(mu) density_diff( mu , q , d , n , beta) , ...
                                             mu_start , [] , [] , [] , [] , [] , [] , ...
                                             [], options) ;                                     
                                         
    t_alinea = (mu_optimal - mu_start) / (critical_density - cell_density);
end

==> Matlab/non_used/outflow_neg.m <==
function neg_o = outflow_neg( mu , q , d , n , beta)
    
    T = 10;
    bar_s = T;
    bar_o = 1.8 * T; 
    xi = 0.35;
    l_cell = 560;
    l_veh = 7;
    bar_n = l_cell / l_veh; 
    alpha = 0.7; 
    v_f = 0.9;
    
    e = min( min(q + d , xi *(bar_n - n)) , mu);
    o = min( (1 - beta)*(n + alpha * e) * v_f , min(bar_o , (1 - beta)/beta *bar_s));    
    neg_o = -o;
    
end

==> Matlab/non_used/test_MPC.m <==
clear 
clc

P = [10 ; 0.7 ; 60 ; 1.8 * 60 ; 0.5 ; 0.5 ; 0.5 ; 0.9 ; 0.4 ; 0.35 ; 360]; 

r0 = [2 5 10; ...
       4 5 11 ; ...
       10  3 15 ; ...
       15  6 6 ;...
       4  6 3 ;...
       10 9 8 ;...
       9  5 7 ;...
       12 5 6 ;...
       12 4 5 ;...
        6 3 9];
N0 = 10 * rand(1 , 6); 
Q0 = 60.* rand ( 1 , 6 ); 

bar_n = P(11); 
sim_steps = 10;
T = 60; 

measured_MOdem = 0.4 * bar_n .* rand (sim_steps , 1);
measured_ORdem = 1.5 * T.* rand ( sim_steps , 6 );

MPC ( r0 , P , N0 , Q0 , measured_MOdem , measured_ORdem , bar_n)

==> Matlab/objective_function.m <==
function J = objective_function ( r , P , N0 , Q0 , measured_MOdem , measured_ORdem )

% linear combination of total travel time (TTT) and total travel distance
% (TTD) of all vehicles

[ N , Q , O , E ] = ACTM_model ( r , P , N0 , Q0 , measured_MOdem , measured_ORdem );

TT = sum(sum(N)) + sum(sum(Q)); 
TD = sum(sum(O)) + sum(sum(E));

gamma = 0.8;    % gamma > 0
J = TT - gamma * TD;

end

==> Matlab/optimize_t_Alinea.m <==
function [t_optimal , fval , exitflag , output] = optimize_t_Alinea (n , q , d , o_in , beta , t_start , alpha , eta , mu_prev) 
    
    options = optimset('Algorithm','interior-point','Display','Iter'); 
                                         
    [t_optimal , fval , exitflag , output ] = fmincon ( @(t) density_diff( t , n , q , d , o_in , beta , alpha , eta , mu_prev) , ...
                                                          t_start , [] , [] , [] , [] , [] , [] , ...
                                                        [], options) ;    
end

==> Matlab/plot_demand_profiles.m <==
clear
clc

%% External disturbances
% check create_regular__demand_profiles.m

% load the .mat files
load_1 = matfile('d_mainstream.mat');
load_2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = load_1 . mainstream;
onramp_dem = load_2 . onramps; 

% plot demands for the 1 [h] simulation period

% mainstream demand
figure(1)
x = 0:1:180;
stairs(x , mainstream_origin_dem(1 : 181),'color','black','LineWidth',2);
ylim([0 4]);
xticks([0 30 60 90 120 150 180])
xticklabels({'0' '10' '20' '30' '40' '50' '60'})
xlabel('simulation time [min]')
ylabel('demand [veh] per simulation sampling cycle')

print -depsc mainstream_demand.eps

% onramp 2 demand
figure(2)
stairs(x , onramp_dem(1 : 181 , 2),'color','black','LineWidth',2);
ylim([0 2]);
xticks([0 30 60 90 120 150 180])
xticklabels({'0' '10' '20' '30' '40' '50' '60'})
xlabel('simulation time [min]')
ylabel('demand [veh] per simulation sampling cycle')

hold on
% onramp 4 demand
% figure(3)
stairs(x , onramp_dem(1 : 181 , 4),'color','blue','LineWidth',2,'LineStyle','--');
ylim([0 2]);
xticks([0 30 60 90 120 150 180])
xticklabels({'0' '10' '20' '30' '40' '50' '60'})
xlabel('simulation time [min]')
ylabel('demand [veh] per simulation sampling cycle')
hold on

% onramp 5 demand
% figure(4)
stairs(x , onramp_dem(1 : 181 , 5),'color','red','LineWidth',2 , 'LineStyle',':');
ylim([0 2]);
xticks([0 30 60 90 120 150 180])
xticklabels({'0' '10' '20' '30' '40' '50' '60'})
xlabel('simulation time [min]')
ylabel('demand [veh] per simulation sampling cycle')

legend('on-ramp 2' , 'on-ramp 4' , 'on-ramp 5')

print -depsc onramp_demands.eps






==> Matlab/random_noise_for_predicted_disturbances.m <==
% this code should be run once in advance

% this m-file generates the random noises that are included in the predicted values of the disturbances, and saves them 

% the code real_life_system then loads the ANNs: this way the experiments and simulations become repeatable  
clear
clc

L1 = matfile('d_mainstream.mat');
L2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = L1 . mainstream;
onramp_dem = L2 . onramps; 

mainstream_noise = (-1) ^ (round(rand)) ... % decide randomly whether the noise is added or deduced  
                        * 0.1 * rand;   % add a noise of 10% or less to each measured value
                    
onramps_noise =    (-1) ^ (round(rand)) ... % decide randomly whether the noise is added or deduced  
                        * 0.1 * rand;   % add a noise of 10% or less to each measured value
                    
save('Main_noise.mat' , 'mainstream_noise');
save('Ramp_noise.mat' , 'onramps_noise');

==> Matlab/real_life_system.m <==
%% System's description:

% We simulate the real-life system using ACTM

% The real-life system is a stretch of a highway with 3 on-ramps and 3 off-ramps 

% There are 6 cells for the system being simulated via ACTM

% cells 1, 3, and 6 have no on-ramps and off-ramps
% cells 2, 4, and 5 each contain one metered on-ramp and one off-ramp

%%
clear
clc

%% simulation parameters
T = 20;           % [s] simulation sampling time
sim_steps = 450;  % number of time steps for the entire simulation
critical_density = 0.0335;

% ACTM parameters of the system
n_cell = 6;
l_cell = 560;  % [m] cell's length 
l_veh = 7;      % [m] average length of vehicles
alpha = [0 0.6 0 0.8 0.7 0];
bar_s = 6;
bar_o = 8; 
beta = [0 0.35 0 0.62 0.43 0];      % if a cell does not have an off-ramp we put beta = 0;
bar_n = l_cell / l_veh; 

eta_m = [0 0.8 0 0.65 0.8 0];   % [-] normalized free-flow speed of vehicles on the highway
eta_i = 0.3;   % [-] normalized congestion wave speed on the highway 
xi = .4; 

%% Configuration of the highway's CTM
onramp_conf = [0  1  0  1  1  0];      % if there is no onramp or the onramp is not metered the corresponding element is set to 0

%% External disturbances
% check create_regular_demand_profiles.m

% load the .mat files
load_1 = matfile('d_mainstream.mat');
load_2 = matfile('d_onramps.mat'); 

mainstream_origin_dem = load_1 . mainstream;
onramp_dem = load_2 . onramps; 

%% initialization (measurements from the system available at the beginning of the simulation, i.e., at simulation time step k = 1) 
% check initialize_real-life_system.m

% load the .mat files
load_3 = matfile('n_init.mat');
load_4 = matfile('q_init.mat');
load_5 = matfile('o_init.mat');
load_6 = matfile('e_init.mat');
load_7 = matfile('ctrl_init.mat');

n = load_3 . n0;  % corresponds to k = 1 
q = load_4 . q0;  % corresponds to k = 1
o = load_5 . o0;  % corresponds to k = 1
e = load_6 . e0;  % corresponds to k = 1
r_ctrl_init = load_7 . r_ctrl0;   % corresponds to k = 0

%% Create ANN for each metered on-ramp
% check generate_train_ANN.m

% load the trained ANNs
load_8  = matfile('neural_network_2.mat');
load_9  = matfile('neural_network_4.mat');
load_10 = matfile('neural_network_5.mat');

ANN_2 = load_8 . NN_2;
ANN_4 = load_9 . NN_4;
ANN_5 = load_10 . NN_5;

% After the network is trained and validated, you can use the network object to calculate the network response to any input
% output = ANN_2(A vector of size 4 * 1); 

%% Start the simulations for the controlled system using the base-parallel control architecture

% time step counter: k
% simulation run time = sim_steps * T

 for k = 1 : 2%180%sim_steps
    
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
    %% Base block
    
    % Explicit base controller --> ALINEA 
    
    if k > 1
        r_ctrl_nz = r_ctrl(k - 1 , :);      % corresponds to k - 1 and is used at k = 2, 3, .....
        r_ctrl_nz( onramp_conf == 0 ) = [];
    end    
    n_nz = n;   % corresponds to k and is used at k = 1, 2, ...
    n_nz( onramp_conf == 0 ) = [];
    
    if k == 1
        r_ctrl_init_nz = r_ctrl_init; % corresponds to k = 0 and is used at k = 1
        r_ctrl_init_nz( onramp_conf == 0 ) = [];
        for g = 1 : sum(onramp_conf)
            BCe_alinea(g) = alinea(r_ctrl_init_nz(g) , n_nz(g)/l_cell); % corresponds to k
        end
    else
        for g = 1 : sum(onramp_conf)
            BCe_alinea(g) = alinea(r_ctrl_nz(g) , n_nz(g)/l_cell); 
        end
    end   
    
    
    % Implicit base controller --> ANN    
    BCi_ANN = [ ...
                  ANN_2([n(2) ; q(2) ; onramp_dem(k , 2) ; o(1)]) ...  % cell 2 of CTM
                  ANN_4([n(4) ; q(4) ; onramp_dem(k , 4) ; o(3)]) ...  % cell 4 of CTM
                  ANN_5([n(5) ; q(5) ; onramp_dem(k , 5) ; o(4)]) ...  % cell 5 of CTM
                  ] ;
              
    if k == 1
        BCe_ANN = r_ctrl_init_nz + BCi_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));  % corresponds to k
    else
        BCe_ANN = r_ctrl_nz + BCi_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));
    end
    BCe_ANN( BCe_ANN < 0 ) = 0; 
    BCe_ANN( BCe_ANN > 0.2 * T ) = 0.2 * T; 
    
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  
 
    %% Intermediate step between base and parallel procedures: 
    %  production of a sequence of control inputs using a mathematical model(same ACTM)   
    
    PH1 = 3; 
    PH2 = 10;
    
    P = [ 1 , alpha , bar_s , bar_o , beta , eta_m , eta_i , xi ,  bar_n ]; 
    n_alinea = n; 
    q_alinea = q;  
    n_ANN = n; 
    q_ANN = q; 
    u = 1;
   
    seq_alinea(u , :)  = BCe_alinea; 
    seq_imp_ANN(u , :) = BCi_ANN; 
    seq_exp_ANN(u , :) = BCe_ANN;
    
    for c = 1 : PH2 - 1       
        % Alinea sequence
        [ n_alinea , q_alinea , O_alinea , E_alinea ] = ...
                 ACTM_model ( seq_alinea(u , :) , P , n_alinea , q_alinea , mainstream_origin_dem , onramp_dem ); 
        
        N_alinea_nz = n_alinea; 
        N_alinea_nz( onramp_conf == 0 ) = []; 
        
        for g = 1 : sum(onramp_conf)
            BCe_int_alinea = alinea(seq_alinea(u , g) , N_alinea_nz(g)/l_cell); % corresponds to k + 1 till K + PH - 1
        end
        
        % ANN sequence        
        [ n_ANN , q_ANN , O_ANN , E_ANN ] = ...
                 ACTM_model ( seq_exp_ANN(u , :) , P , n_ANN , q_ANN , mainstream_origin_dem , onramp_dem ); 
        N_ANN_nz = n_ANN; 
        N_ANN_nz( onramp_conf == 0 ) = []; 
        
        BCi_int_ANN = [ ...
                        ANN_2( [n_ANN(2) ; q_ANN(2) ; onramp_dem(k + c , 2) ; O_ANN(1)] )                ...  % cell 2 of CTM
                        ANN_4( [n_ANN(4) ; q_ANN(4) ; onramp_dem(k + c , 4) ; O_ANN(3)] )                ...  % cell 4 of CTM
                        ANN_5( [n_ANN(5) ; q_ANN(5) ; onramp_dem(k + c , 5) ; O_ANN(4)] )                ...  % cell 5 of CTM 
                      ];
        BCe_int_ANN = seq_exp_ANN(u , :) + BCi_int_ANN* (critical_density * eye( sum(onramp_conf) ) - diag(N_ANN_nz/l_cell));
        BCe_int_ANN( BCe_int_ANN < 0 ) = 0;       % corresponds to k + 1 till K + PH - 1
        BCe_int_ANN( BCe_int_ANN > 0.2 * T ) = 0.2 * T; 
        
        if u <= PH1
            save_n_4J_alinea(u , :) = n_alinea;
            save_q_4J_alinea(u , :) = q_alinea;
            save_o_4J_alinea(u , :) = O_alinea;
            save_e_4J_alinea(u , :) = E_alinea;
            
            save_n_4J_ANN(u , :) = n_ANN;
            save_q_4J_ANN(u , :) = q_ANN;
            save_o_4J_ANN(u , :) = O_ANN;
            save_e_4J_ANN(u , :) = E_ANN;
        end
        
        % next element of the sequence
        u = u + 1; 
        seq_alinea(u , :) = BCe_int_alinea;    
        seq_imp_ANN(u , :) = BCi_int_ANN; 
        seq_exp_ANN(u , :) = BCe_int_ANN; 
    
    end    
        
    seq_alinea_1 = seq_alinea(1 : PH1 , :);      
    seq_alinea_2 = seq_alinea;    
    seq_ANN_1 = seq_imp_ANN(1 : PH1 , :);    
    seq_ANN_2 = seq_imp_ANN;  
    
    
 %% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
    
    %% Parallel block
    % control input candidates produced by the parallel controllers

    P(1) = PH1;   
    if k == 1
        r_prev = r_ctrl_init_nz; 
    else
        r_prev = r_ctrl_nz; 
    end
%     r_prev_PH1( : , ~any(r_prev_PH1,1)) = [];
    
    % conventional MPC controller with prediction horizon PH1
    [ PC_CMPC_1 , J_CMPC_1 , ~ , ~ ] = MPC ( seq_alinea_1 , P , n , q , mainstream_origin_dem , onramp_dem ); 
    PC_CMPC_1 (PC_CMPC_1 < 0) = 0;
    PC_CMPC_1 (PC_CMPC_1 > 0.2 * T) = 0.2 * T;
    
    % parameterized MPC controller with prediction horizon PH1
    [ PC_imp_PMPC_1 , J_PMPC_1 , ~ , ~ ] = PMPC ( seq_ANN_1 , r_prev , P , n , q , mainstream_origin_dem , onramp_dem ); 
    % Generate explicit control laws out of the implicit ones
    P(1) = 1;
    n_PMPC_1 = n;
    q_PMPC_1 = q;     
    for a = 1 : PH1    
        PC_PMPC_1(a , :) = r_prev + PC_imp_PMPC_1(a , :)* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));
        PC_PMPC_1( PC_PMPC_1 < 0 ) = 0; 
        PC_PMPC_1 (PC_PMPC_1 > 0.2 * T) = 0.2 * T;    
        [ n_PMPC_1 , q_PMPC_1 , o_PMPC_1 , e_PMPC_1 ] = ACTM_model ( PC_PMPC_1(a , :) , P , n_PMPC_1 , q_PMPC_1 , mainstream_origin_dem , onramp_dem );
        n_nz = n_PMPC_1; 
        n_nz( onramp_conf == 0 ) = [];
        r_prev = PC_PMPC_1(a , :); 
    end  
 %%%
    
    P(1) = PH2;  
    if k == 1
        r_prev = r_ctrl_init_nz; 
    else
        r_prev = r_ctrl_nz; 
    end
    % conventional MPC controller with prediction horizon PH2
    [ PC_CMPC_2 , J_CMPC_2 , ~ , ~ , J_CMPC_PHe_2 ] = MPC_LH ( seq_alinea_2 , P , n , q , mainstream_origin_dem , onramp_dem , PH1);
    PC_CMPC_2 (PC_CMPC_2 < 0) = 0;
    PC_CMPC_2 (PC_CMPC_2 > 0.2 * T) = 0.2 * T;
    
    % parameterized MPC controller with prediction horizon PH2
    [ PC_imp_PMPC_2 , J_PMPC_2 , ~ , ~ , J_PMPC_PHe_2] = PMPC_LH ( seq_ANN_2 , r_prev , P , n , q , mainstream_origin_dem , onramp_dem , PH1 ); 
    % Generate explicit control laws out of the implicit ones
    P(1) = 1;
    n_nz = n;
    n_nz( onramp_conf == 0 ) = [];
    n_PMPC_2 = n;
    q_PMPC_2 = q;  
    for a = 1 : PH2    
        PC_PMPC_2(a , :) = r_prev + PC_imp_PMPC_2(a , :)* (critical_density * eye( sum(onramp_conf) ) - diag(n_nz/l_cell));
        PC_PMPC_2( PC_PMPC_2 < 0 ) = 0;   
        PC_PMPC_2 (PC_PMPC_2 > 0.2 * T) = 0.2 * T;  
        [ n_PMPC_2 , q_PMPC_2 , o_PMPC_2 , e_PMPC_2 ] = ACTM_model ( PC_PMPC_2(a , :) , P , n_PMPC_2 , q_PMPC_2 , mainstream_origin_dem , onramp_dem );
        n_nz = n_PMPC_2; 
        n_nz( onramp_conf == 0 ) = [];
        r_prev = PC_PMPC_2(a , :); 
    end 
    
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
        
    %% Evaluation block
    gamma = 0.8;   %gamma should be positive
    
    % Base controller, Alinea
    TT_alinea = sum(sum(save_n_4J_alinea)) + sum(sum(save_q_4J_alinea)); 
    TD_alinea = sum(sum(save_o_4J_alinea)) + sum(sum(save_e_4J_alinea));
    J_alinea = TT_alinea - gamma * TD_alinea;

    % Base controller, ANN
    TT_ANN = sum(sum(save_n_4J_ANN)) + sum(sum(save_q_4J_ANN)); 
    TD_ANN = sum(sum(save_o_4J_ANN)) + sum(sum(save_e_4J_ANN));
    J_ANN = TT_ANN - gamma * TD_ANN;

      
    
 %% Selector  
     
    % put all the performance indices in a set
    J_all = [J_alinea J_ANN J_CMPC_1 J_CMPC_PHe_2 J_PMPC_1 J_PMPC_PHe_2];
    
    % put all the corresponding candidate control inputs in one set
    C_all = [BCe_alinea' BCe_ANN' PC_CMPC_1(1,:)' PC_CMPC_2(1,:)' PC_PMPC_1(1,:)' PC_PMPC_2(1,:)'];
    
    [~ , ind_min] = min (J_all);
    ctrl_best = C_all(: , ind_min);
    
    positions = find(onramp_conf == max(onramp_conf(:)));
    C_best = onramp_conf;
    C_best(positions) = ctrl_best;
    
    winner(k) = ind_min;
    
  
  %% Implementation of the selected control input ctrl_best to the highway for control purpose
    
    %% cell 1
    i_cell = 1;

    if onramp_conf(i_cell) == 1
        r_ctrl( k , i_cell) = C_best (i_cell);
    else
        r_ctrl( k , i_cell) = 0;
    end

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_best (i_cell + 1); % in Alinea the ramp meter is allowed to be equal to the difference of the cell's capacity and the mainstream entering demand (n of the previous cell)
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell) = min( min( q(i_cell) + onramp_dem( k , i_cell) , xi * (bar_n - n(i_cell))) , r_ctrl( k , i_cell));  
    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);    

    n(i_cell) = n(i_cell) + mainstream_origin_dem(k) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
     


    %% cell 2
    i_cell = 2;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_best (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 3
    i_cell = 3;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_best (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 

    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end
    
    %% cell 4
    i_cell = 4;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_best (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 5
    i_cell = 5;

    if onramp_conf(i_cell + 1) == 1
        r_ctrl( k , i_cell + 1 ) = C_best (i_cell + 1);
    else
        r_ctrl( k , i_cell + 1 ) = 0;
    end

    e(i_cell + 1) = min( min( q(i_cell + 1) + onramp_dem( k , i_cell + 1) , xi * (bar_n - n(i_cell + 1))) , r_ctrl( k , i_cell + 1));

    o(i_cell) = min( min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), ...
                      (bar_n - n(i_cell + 1) - alpha(i_cell) * e(i_cell + 1)) * eta_i ), ...
                       min( bar_o , (1 - beta(i_cell))/beta(i_cell) * bar_s ) );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% cell 6
    i_cell = 6; 


    o(i_cell) = min( (1 - beta(i_cell)) * (n(i_cell) + alpha(i_cell) * e(i_cell)) * eta_m(i_cell), bar_o );

    s(i_cell) = beta(i_cell) / (1 - beta(i_cell)) * o(i_cell);

    n(i_cell) = n(i_cell) + o(i_cell - 1) + alpha(i_cell) * e(i_cell) - o(i_cell) -s(i_cell); 
    
    if onramp_conf(i_cell) == 1
        q(i_cell) = q(i_cell) + onramp_dem( k , i_cell) - e(i_cell);    
    else
        q(i_cell) = 0;
    end

    %% state vectors per time step

    N(k , :) = n;
    Q(k , :) = q;
    O(k , :) = o;
    E(k , :) = e;


 end

W = winner;
for a = 1 : 6
    if mode(winner) == 1
        "ALINEA"
        [~ , repeat_alinea] = mode(winner); 
        percent_alinea = repeat_alinea / size(W , 2); 
    elseif mode(winner) == 2
        "ANN"
        [~ , repeat_ANN] = mode(winner); 
        percent_ANN = repeat_ANN / size(W , 2);  
    elseif mode(winner) == 3
        "CMPC1"
        [~ , repeat_CMPC1] = mode(winner); 
        percent_CMPC1 = repeat_CMPC1 / size(W , 2); 
    elseif mode(winner) == 4
        "CMPC2"
        [~ , repeat_CMPC2] = mode(winner); 
        percent_CMPC2 = repeat_CMPC2 / size(W , 2); 
    elseif mode(winner) == 5
        "PMPC1"
        [~ , repeat_PMPC1] = mode(winner); 
        percent_PMPC1 = repeat_PMPC1 / size(W , 2); 
    elseif mode(winner) == 6
        "PMPC2"
        [~ , repeat_PMPC2] = mode(winner); 
        percent_PMPC2 = repeat_PMPC2 / size(W , 2); 
    end
    
    excl = find(winner == mode(winner) );
    winner(excl) = [];
end

 %% Estimation of the realized value of J at the end of the control time window
   TT_total_BP = sum(sum(N)) + sum(sum(Q)); 
   TD_total_BP = sum(sum(O)) + sum(sum(E));
   J_total_BP = T* (TT_total_BP - gamma * TD_total_BP) / 3600; 
   BP_n_total= sum(sum(N));
   BP_vehicle_delay = J_total_BP * 3600 / sum(sum(N)); 
 

% percent_alinea * 100
% percent_ANN * 100
% percent_CMPC1 * 100
% percent_CMPC2 * 100
% percent_PMPC1 * 100
% percent_PMPC2 * 100
percent_alinea + percent_ANN + percent_CMPC1 + percent_PMPC1 + percent_PMPC2


 
 
